Recovering Headerless Frames in LR-FHSS

Long-Range Frequency Hopping Spread Spectrum (LR-FHSS) is a recent modulation designed for communications from low-power ground end-devices to Low-Earth Orbit (LEO) satellites. To decode a frame, an LR-FHSS gateway must receive at least one header replica and a large proportion of payload fragments. However, LR-FHSS headers will likely be lost when there are many concurrent transmissions. In this paper, we motivate the header loss problem with an analytical model, propose a linear programming model to extract headerless frames and design a cost-effective sliding-window heuristic. Simulation results show that our approach exhibits near-optimal headerless detection and extraction results while ensuring a low computational cost. The proposed method is, therefore, suitable for future LR-FHSS gateways located onboard resource-constrained LEO satellites.

==> img/plot-losses.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import numpy as np
import math

def numberFreeChannels(x):
    channels = 35
    return channels*pow(1-1/channels,x*1.0)

def collisionProbability(duration, x):
    channels = 35
    return 1-((1.0*numberFreeChannels(x)/channels)**(math.ceil(duration/50)*1.0));

def combinat(n, k):
    return math.factorial(n)/(math.factorial(k)*math.factorial(n-k))

def sumFragRcvd(x, payloadLengthInFragments, percentage):
    channels = 35
    s = 0.0
    for i in range(int(percentage*payloadLengthInFragments/3)-1+1):
        p1 = pow(1-collisionProbability(50, x), i)
        p2 = pow(collisionProbability(50, x), payloadLengthInFragments-i)
        s = s+combinat(payloadLengthInFragments,i)*p1*p2
    return s

maxConcurrentFrames = 100
x = np.array(range(maxConcurrentFrames))
headerRcvd3 = np.tile(0.0, maxConcurrentFrames)
headerRcvd2 = np.tile(0.0, maxConcurrentFrames)
payloadRcvd1 = np.tile(0.0, maxConcurrentFrames)
payloadRcvd2 = np.tile(0.0, maxConcurrentFrames)
frameRcvd31 = np.tile(0.0, maxConcurrentFrames)
frameRcvd32 = np.tile(0.0, maxConcurrentFrames)
frameRcvd21 = np.tile(0.0, maxConcurrentFrames)
frameRcvd22 = np.tile(0.0, maxConcurrentFrames)
payloadLengthInFragments = 10
for i in range(maxConcurrentFrames):
    headerRcvd3[i] = 1-pow(collisionProbability(233, x[i]),3.0)
    headerRcvd2[i] = 1-pow(collisionProbability(233, x[i]),2.0)
    payloadRcvd1[i] = 1.0-sumFragRcvd(x[i], payloadLengthInFragments, 1)
    payloadRcvd2[i] = 1.0-sumFragRcvd(x[i], payloadLengthInFragments, 2)
    frameRcvd31[i] = headerRcvd3[i]*payloadRcvd1[i]
    frameRcvd32[i] = headerRcvd3[i]*payloadRcvd2[i]
    frameRcvd21[i] = headerRcvd2[i]*payloadRcvd1[i]
    frameRcvd22[i] = headerRcvd2[i]*payloadRcvd2[i]

plt.plot(x, headerRcvd2, 'o-', label='Header received (2 replicas)')
plt.plot(x, headerRcvd3, 'o-', label='Header received (3 replicas)')
plt.plot(x, payloadRcvd2, 'v-', label='Payload received (coding rate 1/3)')
plt.plot(x, payloadRcvd1, 'v-', label='Payload received (coding rate 2/3)')
plt.legend(loc='upper right')
plt.title('LR-FHSS')
plt.xlabel('Number of concurrent frames at each slot')
plt.ylabel('Probability')
plt.show()

